FOUND: Foot Optimization with Uncertain Normals for Surface Deformation Using Synthetic Data

Surface reconstruction from multi-view images is a challenging task, with solutions often requiring a large number of sampled images with high overlap. We seek to develop a method for few-view reconstruction, for the case of the human foot. To solve this task, we must extract rich geometric cues from RGB images, before carefully fusing them into a final 3D object. Our FOUND approach tackles this, with 4 main contributions: (i) SynFoot, a synthetic dataset of 50,000 photorealistic foot images, paired with ground truth surface normals and keypoints; (ii) an uncertainty-aware surface normal predictor trained on our synthetic dataset; (iii) an optimization scheme for fitting a generative foot model to a series of images; and (iv) a benchmark dataset of calibrated images and high resolution ground truth geometry. We show that our normal predictor outperforms all off-the-shelf equivalents significantly on real images, and our optimization scheme outperforms state-of-the-art photogrammetry pipelines, especially for a few-view setting. We release our synthetic dataset and baseline 3D scans to the research community.

==> images/reconstr_vis/remove_gt_row.py <==
"""Remove row containing GT mesh to put results in the paper"""
import os
import cv2
import numpy as np


f=r"D:\repos\phd_projects\ICCV23\images\reconstr_vis\0038_exp_07_03_23\views\stage_01\view_17.png"
img = cv2.imread(f)

cut_row=2

H, W, _ = img.shape
img = np.vstack([img[:H//2], img[int(3*H/4):]])
cv2.imwrite(f.replace('.png', '_crop.png'), img)

==> images/resizer.py <==
"""Resize itw photos"""

import cv2
import os
src_folder = 'synth'

targ_size = (360, 160)

for f in os.listdir(src_folder):
    img = cv2.imread(os.path.join(src_folder, f))
    img = cv2.resize(img, targ_size)
    cv2.imwrite(os.path.join(src_folder, f), img)

==> plots/gen_kp_args.py <==
"""Convert keypoint data to data for drawing"""

SKELETONS = {
	'toes': (['big toe', '2nd toe', '3rd toe', '4th toe', 'little toe'], (0, 255, 0)),
	'arch': (['arch1', 'arch2', 'arch3'], (255, 255, 0)),
	'heel': (['heel', 'lower heel'], (255, 0, 255)),
    'width': (['inner extrema', 'outer extrema'], (0, 0, 255)),
}

q1={"big toe": [211.43, 58.1], "2nd toe": [206.92, 79.81], "3rd toe": [208.23, 107.57], "4th toe": [207.54, 143.8], "little toe": [199.57, 172.08], "heel": [190.93, 492.61], "outer extrema": [201.63, 237.72], "inner extrema": [235.44, 144.91], "lower heel": [245.7, 468.9], "arch1": [257.01, 409.36], "arch2": [228.48, 290.06], "arch3": [255.83, 164.07]}
q2={"big toe": [216.45, 48.02], "2nd toe": [191.98, 59.22], "3rd toe": [178.3, 85.15], "4th toe": [164.18, 120.95], "little toe": [138.36, 143.87], "heel": [222.31, 496.86], "outer extrema": [137.23, 221.18], "inner extrema": [285.3, 168.49], "lower heel": [230.08, 461.23], "arch1": [254.95, 403.64], "arch2": [272.31, 298.22], "arch3": [276.49, 186.76]}
# for j, (x,y) in q.items():
	# print(j.title(), x,y,sep=", ")
	
for q in q1, q2:
    for skel_name, (keys, col) in SKELETONS.items():
        col_code = "rgb,255:red,{};green,{};blue,{}".format(*col)
        print(f"\\addplot[color={{{col_code}}},mark=x]",
            f"plot coordinates {{{' '.join(map(str,[(*q[k],) for k in keys]))}}};",
            f"\\addlegendentry{{{skel_name.title()}}}" * (q==q1),"", sep="\n")
        
    print(f"---")


#   \addlegendimage{green, thick, mark=square*, mark options={solid,draw=brown,fill=brown}}
